Topological Phases of Tight-Binding Trimer Lattice in the BDI Symmetry Class

In this work, we theoretically study a modified Su-Schrieffer-Heeger (SSH) model in which each unit cell consists of three sites. Unlike existing extensions of the SSH model which are made by enlarging the periodicity of the (nearest-neighbor) hopping amplitudes, our modification is obtained by replacing the Pauli matrices in the system's Hamiltonian by their higher dimensional counterparts. This, in turn, leads to the presence of next-nearest neighbor hopping terms and the emergence of different symmetries than those of other extended SSH models. Moreover, the system supports a number of edge states that are protected by a combination of particle-hole, time-reversal, and chiral symmetry. Finally, our system could be potentially realized in various experimental platforms including superconducting circuits as well as acoustic/optical waveguide arrays.

==> 1-_code_1__E_vs_J1.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as nplt
import scipy.linalg as la
from matplotlib import rcParams
import matplotlib.transforms as transforms

rcParams['text.usetex'] = True


J2= 3
J1= np.arange(0, 5 , 0.01)


l= 1

N= 50
N= 3*N
E=np.zeros((N, np.size(J1)))

i = 1j

R = np.tile([0, J2, J2], N)[:N-2]  
h2=np.diag(R, 2)+np.diag(R, -2)


Za = np.tile([i*l, i*l, i*l], N)[:N]  
h3=np.diag(Za, 0)


Cn=-1
for j1 in J1:
    Cn=Cn+1
    V1 = np.tile([j1, j1, 0], N)[:N-1]  
    V2 = np.tile([j1, j1, 0], N)[:N-1] 
    h1=np.diag(V1, 1)+np.diag(V2, -1)    
    

    h=h1+h2+h3
    w,v=la.eig(h)
     
    E[:,Cn]=w

plt.rcParams.update({'font.size':25})
for n in np.arange(0,N,1):

    plt.plot(J1, E[n, :], 'b,')
    
plt.xlabel(r'$J_{1}$', fontsize=18)
plt.ylabel(r'$E$', fontsize=18)    

# Set x and y-axis ticks font size
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#plt.yticks(np.arange(-9, 10, 1), fontsize=25)
# Adjust x-axis limits
plt.xlim(np.min(J1), np.max(J1))
#plt.ylim(-2, 2)

plt.show()

==> 1.1-_Zak_phase_vs__a_.py <==
import numpy as np
import sympy as sp
import matplotlib.pyplot as plt
from scipy.integrate import quad
from matplotlib import rcParams
from matplotlib.ticker import MultipleLocator


# Disable LaTeX rendering for better clarity
#plt.rc('text', usetex=False)
rcParams['text.usetex'] = True


# Define numerical parameters
J1 = 1.0
J2 = 1.1

a = np.arange(0, 0.2, 0.1)  

# Define symbolic variable
k = sp.symbols('k', real=True)


P_zeta = np.array([[0, 0, 0],
                   [0, 1, 0],
                   [0, 0, 0]])

# Function to convert sympy expression to numpy function
def sympy_to_numpy(expr, k):
    return sp.lambdify(k, expr, modules=["numpy"])

# Initialize lists to store the results of Z for each value of 'a'
Z_values_psi1 = []
Z_values_psi2 = []
Z_values_psi3 = []

# Function to calculate the inner product integral numerically
def calculate_integral(inner_product_func):
    real_part = quad(lambda x: np.real(inner_product_func(x)), -np.pi, np.pi)[0]
    imag_part = quad(lambda x: np.imag(inner_product_func(x)), -np.pi, np.pi)[0]
    return (1j / 2) * (real_part + 1j * imag_part)

# Iterate over the values of 'a'
for A in a:
    # Construct the Hamiltonian matrix
    H = sp.Matrix([[0, ((J1- 1j*A ) + (J2 ) * sp.exp(-1j * k)), 0],
                   [((J1 +1j*A) + (J2 ) * sp.exp(1j * k)), 0, (J1 + J2 * sp.exp(-1j * k))],
                   [0, ((J1) + J2* sp.exp(1j * k)), 0]])

    # Compute eigenvalues and eigenvectors symbolically
    psi, w = H.diagonalize()

    # Extract the eigenvectors and convert to column vectors
    psi1_val = sp.Matrix(psi[:, 0]).reshape(3, 1)
    psi2_val = sp.Matrix(psi[:, 1]).reshape(3, 1)
    psi3_val = sp.Matrix(psi[:, 2]).reshape(3, 1)

    # Calculate the modified eigenvectors
    psi1_tilde = P_zeta @ psi1_val / sp.sqrt((sp.conjugate(psi1_val.T) @ (P_zeta @ psi1_val))[0, 0])
    psi2_tilde = P_zeta @ psi2_val / sp.sqrt((sp.conjugate(psi2_val.T) @ (P_zeta @ psi2_val))[0, 0])
    psi3_tilde = P_zeta @ psi3_val / sp.sqrt((sp.conjugate(psi3_val.T) @ (P_zeta @ psi3_val))[0, 0])

    # Compute the derivative of the modified eigenvectors
    d_psi1_tilde = sp.diff(psi1_tilde, k)
    d_psi2_tilde = sp.diff(psi2_tilde, k)
    d_psi3_tilde = sp.diff(psi3_tilde, k)

    # Compute the inner product and ensure it's a scalar
    inner_product1 = (sp.conjugate(psi1_tilde.T) @ d_psi1_tilde)[0, 0]
    inner_product2 = (sp.conjugate(psi2_tilde.T) @ d_psi2_tilde)[0, 0]
    inner_product3 = (sp.conjugate(psi3_tilde.T) @ d_psi3_tilde)[0, 0]

    # Convert symbolic inner products to numpy functions
    inner_product_func1 = sympy_to_numpy(inner_product1, k)
    inner_product_func2 = sympy_to_numpy(inner_product2, k)
    inner_product_func3 = sympy_to_numpy(inner_product3, k)

    # Compute the integral expression for Z numerically
    Z_integral_expr1 = calculate_integral(inner_product_func1)
    Z_integral_expr2 = calculate_integral(inner_product_func2)
    Z_integral_expr3 = calculate_integral(inner_product_func3)

    # Append the results to the respective lists
    Z_values_psi1.append(Z_integral_expr1)
    Z_values_psi2.append(Z_integral_expr2)
    Z_values_psi3.append(Z_integral_expr3)


# Determine the range for y-axis symmetrically around 0
y_max = max(np.max(Z_values_psi1), np.max(Z_values_psi2), np.max(Z_values_psi3))
y_min = min(np.min(Z_values_psi1), np.min(Z_values_psi2), np.min(Z_values_psi3))
y_range = max(abs(y_max + np.pi), abs(y_min + np.pi))  # + np.pi

# Define the ticks and labels for y-axis
y_ticks = np.arange(-np.pi * np.ceil(y_range / np.pi), np.pi * np.ceil(y_range / np.pi) + np.pi, np.pi)
y_labels = [f'${int(tick/np.pi)}\\pi$' if tick != 0 else '$0$' for tick in y_ticks]
y_labels = [label.replace('1\\pi', '\\pi') for label in y_labels]  # Replace 1π with π


################################
# Plotting
plt.figure(figsize=(8, 6))

# Plot for Psi1
plt.plot(a, Z_values_psi1, marker='o', linestyle='', label='$\\lambda=1$', color='#FF9933')  # Orange

# Plot for Psi2
plt.plot(a, Z_values_psi2, marker='o', linestyle='', label='$\\lambda=2,3$', color='#0099DD')  # Dark Pink

# Plot for Psi3
#plt.plot(a, Z_values_psi3, marker='o', linestyle='', label='$\\lambda=3$', color='#0099DD')  # Blue

plt.xlabel('$\\alpha_{o}$', fontsize=35)
plt.ylabel('$Z^{B}_{\\lambda}$', fontsize=35)
#plt.title('$Z$ vs $\\alpha_{o}$ for $\\lambda=3$', fontsize=20)
plt.legend(fontsize=10)
plt.grid(True)
plt.xticks(fontsize=33)
plt.yticks(y_ticks, y_labels, fontsize=30)
plt.gca().xaxis.set_major_locator(MultipleLocator(1.0))
plt.ylim(-np.pi * np.ceil(y_range / np.pi), np.pi * np.ceil(y_range / np.pi))

plt.show()

==> 2-_code_2__E_vs_l.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as nplt
import scipy.linalg as la
from matplotlib import rcParams
import matplotlib.transforms as transforms

rcParams['text.usetex'] = True


J1 = 0.5
J2 = 3

l = np.arange(0, 10 , 0.01)

N = 50
N = 3*N
E =np.zeros((N, np.size(l)))

i = 1j

V1 = np.tile([J1, J1, 0], N)[:N-1]  
V2 = np.tile([J1, J1, 0], N)[:N-1] 
h1=np.diag(V1, 1)+np.diag(V2, -1) 

R = np.tile([0, J2, J2], N)[:N-2]  
h2=np.diag(R, 2)+np.diag(R, -2)


Cn=-1
for L in l:
    Cn=Cn+1
       
    Za = np.tile([1j*L, 1j*L, 1j*L], N)[:N]  
    h3=np.diag(Za, 0)

    
    h=h1+h2+h3
    w,v=la.eig(h)
     
    E[:,Cn]=w

plt.rcParams.update({'font.size':25})
for n in np.arange(0,N,1):

    plt.plot(l, E[n, :], 'y,')
    
plt.xlabel(r'$\l_{o}$', fontsize=18)
plt.ylabel('$E$', fontsize=18)    

# Set x and y-axis ticks font size
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

# Adjust x-axis limits
#plt.xlim(np.min(l), np.max(l))

#plt.ylim(-1.98, -2.01)

plt.show()

==> 3-_code_3__Edge_states.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.linalg as la
from matplotlib import rcParams

rcParams['text.usetex'] = True


J1 = 0.2
J2 =3

########
l = 1


N =50
N =3* N
E = np.zeros((N, np.size(l)))

i = 1j
V1 = np.tile([J1,J1, 0], N)[:N-1]
V2 = np.tile([J1, J1, 0], N)[:N-1]
h1 = np.diag(V1, 1) + np.diag(V2, -1)

R = np.tile([0, J2, J2], N)[:N-2]
h2 = np.diag(R, 2) + np.diag(R, -2)


Z = np.tile([i*l, i*l, i*l], N)[:N]  
h3=np.diag(Z, 0)


h = h1 + h2 + h3
w, v = la.eig(h)

###################################################################################################
#######################################################################################


# Create a dictionary to store the wave functions and eigenvector numbers for each eigenvalue
eigenvalue_wavefunctions = {}

# Store the wave functions and eigenvector numbers for each eigenvalue in the dictionary
for q in range(N):
    if np.sum(abs(v[:15, q])**2) > 0.99 or np.sum(abs(v[N-15:,q])**2) >0.99:
        eigenvalue =round(w[q], 2)
        if eigenvalue not in eigenvalue_wavefunctions:
            eigenvalue_wavefunctions[eigenvalue]= []
        eigenvalue_wavefunctions[eigenvalue].append((q, v[:, q]))  # Include eigenvector number



# Plot the merged wave functions for each eigenvalue along with eigenvector number
for eigenvalue, wavefunctions in eigenvalue_wavefunctions.items():
    for eigenvector, wavefunction in wavefunctions:
        plt.figure(figsize=(10, 8))
        plt.bar(np.arange(0, N), wavefunction,color='g', alpha=1,width=0.9)
        plt.xlabel('site index', fontsize=30)
        plt.ylabel('$\psi$', fontsize=30)
        plt.title(f'Eigenvector {eigenvector} with Eigenvalue {round(eigenvalue, 2)}', fontsize=25)  # Use rounded eigenvalue
        plt.xticks(fontsize=20)
        plt.yticks(fontsize=20)
        plt.xticks([0, 50,100, 150], fontsize=30)
        plt.show()
################################################
################################################

eigenvalue_wavefunctions = {}

    
# Store the wave functions for each eigenvalue in the dictionary
for q in range(N):
    if np.sum(abs(v[:15, q])**2) > 0.99 or np.sum(abs(v[N-15:,q])**2) >0.99:
        eigenvalue = round(w[q], 2)
        if eigenvalue not in eigenvalue_wavefunctions:
            eigenvalue_wavefunctions[eigenvalue]= []
        eigenvalue_wavefunctions[eigenvalue].append(v[:,q])
        

dark_red = '#D3014B'

# Plot the merged wave functions for each eigenvalue with different colors for each site
for idx, (eigenvalue, wavefunctions) in enumerate(eigenvalue_wavefunctions.items()):
    plt.figure(figsize=(12, 8))
    for wavefunction in wavefunctions:
        colors = [dark_red, 'blue', 'green']
        for i in range(3):
            plt.bar(np.arange(i, N, 3), wavefunction[i::3], alpha=1, width=0.8, color=colors[i])
    plt.xlabel('site index', fontsize=30)
    plt.ylabel('$\psi$', fontsize=45)
    #plt.text(0.45, 1.105, f'$\mathbf{{({chr(97+idx)})}}$', transform=plt.gca().transAxes, fontsize=45, fontweight='bold', va='top')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.xticks(np.arange(0, 155, 50), fontsize=30) 
    plt.xlim(-5, 155, 50)  
    plt.show()   



